Lucky imaging: beyond binary stars

Lucky imaging is a technique for high resolution astronomical imaging at visible wavelengths, utilising medium sized ground based telescopes in the 2--4m class. The technique uses high speed, low noise cameras to record short exposures which may then be processed to minimise the deleterious effects of atmospheric turbulence upon image quality. The key statement of this thesis is as follows; that lucky imaging is a technique which now benefits from sufficiently developed hardware and analytical techniques that it may be effectively used for a wide range of astronomical imaging purposes at medium sized ground based telescopes. Furthermore, it has proven potential for producing extremely high resolution imaging when coupled with adaptive optics systems on larger telescopes. I develop this argument using new mathematical analyses, simulations, and data from the latest Cambridge lucky imaging instrument.

==> clean_cruft.sh <==
#!/bin/bash
for ext in  aux lof bbl blg toc out nlo; do
  find -iname "*.$ext" | xargs rm
done

